Encyclopedia of emergent particles in three-dimensional crystals

The past decade has witnessed a surge of interest in exploring emergent particles in condensed matter systems. Novel particles, emerged as excitations around exotic band degeneracy points, continue to be reported in real materials and artificially engineered systems, but so far, we do not have a complete picture on all possible types of particles that can be achieved. Here, via systematic symmetry analysis and modeling, we accomplish a complete list of all possible particles in time reversal-invariant systems. This includes both spinful particles such as electron quasiparticles in solids, and spinless particles such as phonons or even excitations in electric-circuit and mechanical networks. We establish detailed correspondence between the particle, the symmetry condition, the effective model, and the topological character. This obtained encyclopedia concludes the search for novel emergent particles and provides concrete guidance to achieve them in physical systems.

==> dSG/basicinfo/d-dsg.py <==
import re
import os

class rhd(object):
    def __init__(self, hd='+hamdata'):
        if os.path.isfile(hd):
            with open(hd) as f:
                self.wstr = (f.read())
        #        print(self.wstr)
                self.fileexist = True
        else:
            self.fileexist = False
    def hopping(self,spin='up'):
        pat = r'(\{\s?\n\\global.*?\\end\{table\*\}\n\n\})'
        h = re.findall(pat, self.wstr, flags=re.DOTALL)
        numpat= r'\\multicolumn\{\d\}\{l\}\{SG(.*?)\}\s\&\s\\tabularnewline'
        new=[]
        for i in h:
            sg=re.findall(numpat, i, flags=re.DOTALL)
            if sg == []:
                new[-1]=new[-1]+i
            else:
                new.append(i)
        if len(new) != 10:
            print('Error!')
        else:
            return new

#        print(h[0])
#        print(len(h))
 #   def acc(self,spin='up'):
 #       pat = r'(\{\n\\global.*?\\end\{table\*\}\n\n\})'
 #       h = re.findall(pat, self.wstr, flags=re.DOTALL)

        #print(new[0])
#        print(sg)

head=''
with open('Acc_SG1.tex') as f:
    for i in range(62):
        head=head+f.readline()
#print(head)
tail='\\end{document}'        
print(tail)


if __name__ == '__main__':
   # a = rhd('./Acc_SG1.tex')
    for i in range(23):
#    for i in range(19,20):
        fn1='SG'+str(i*10+1)+'.tex'
        fn2='Acc_SG'+str(i*10+1)+'.tex'
        print(fn1)
        a = rhd(fn1)
        b = rhd(fn2)
        sginfo=(a.hopping())
        accinfo=(b.hopping())
        repat= r'\\multicolumn\{\d\}\{l\}\{(SG.*?)\}\s\&\s\\tabularnewline'
        with open('merge'+'SG'+str(i*10+1)+'.tex','w') as f:
            f.write(head)
            for j in range(10):
                f.write(sginfo[j])
                accm=re.sub(repat,'',accinfo[j])
                f.write(accm)
            f.write(tail)

        




==> dSG/basicinfo/d-sg.py <==
import re
import os

class rhd(object):
    def __init__(self, hd='+hamdata'):
        if os.path.isfile(hd):
            with open(hd) as f:
                self.wstr = (f.read())
        #        print(self.wstr)
                self.fileexist = True
        else:
            self.fileexist = False
    def hopping(self):
        point = r'(\{\s*\n\\global.*?\\end\{table\*{0,1}\}\n*\})'
        acc = r'(\{\s*\n\\global.*?\\end\{table\*{0,1}\}\n*\})'
        pointrex = re.findall(point, self.wstr, flags=re.DOTALL)
        print(len(pointrex))
        return pointrex
#        print(pointrex[2])

if __name__ == '__main__':
   # a = rhd('./Acc_SG1.tex')
    for i in range(23):
        fn1='/mnt/c/Users/zhang/Documents/spfermions/fermions_Tex/SM/basicinfo/mergeSG'+str(i*10+1)+'.tex'
        print(fn1)
        a = rhd(fn1)
        sginfo=(a.hopping())
        hsp_pat= r'SG\s\d+'
        nfilestr=''
        for sgstr in sginfo:
            temp = sgstr
            ishsp=not((re.findall(hsp_pat, sgstr, flags=re.DOTALL))==[])
            print(ishsp)
            if ishsp:
                temp = (re.sub(r'\\mult.+?\{1\}\{.\}\{.+?\}&\s&\\tabularnewline','',sgstr))
#                tmp2=(re.findall(r'\\mult.+?\{1\}\{.\}\{.+?\}\s&.+?&.+?\\tabularnewline', temp, flags=re.DOTALL))
          #      if tmp2==[]:
          #       temp = ''
          #      print(tmp2)
#            else:
#                tmp3=(re.findall(r'\\mult.+?\{1\}\{.\}\{.+?\}\s&.+?&.+?\\tabularnewline', sgstr, flags=re.DOTALL))
#                print(tmp3)
#                if tmp2==[] and tmp3==[]:
#                    temp=''


            nfilestr+=temp



        with open('./merge'+'SG'+str(i*10+1)+'.tex','w') as f:
                f.write(nfilestr)

        




==> dSG/d-sg.py <==
import re
import os

class rhd(object):
    def __init__(self, hd='+hamdata'):
        if os.path.isfile(hd):
            with open(hd) as f:
                self.wstr = (f.read())
        #        print(self.wstr)
                self.fileexist = True
        else:
            self.fileexist = False
    def hopping(self):
        point = r'(\{\s*\n\\global.*?\\end\{table\*{0,1}\}\n*\})'
        acc = r'(\{\s*\n\\global.*?\\end\{table\*{0,1}\}\n*\})'
        pointrex = re.findall(point, self.wstr, flags=re.DOTALL)
        print(len(pointrex))
        return pointrex
#        print(pointrex[2])

if __name__ == '__main__':
   # a = rhd('./Acc_SG1.tex')
    for i in range(23):
        fn1='/mnt/c/Users/zhang/Documents/spfermions/fermions_Tex/SM/dSG/mergeDSG'+str(i*10+1)+'.tex'
        print(fn1)
        a = rhd(fn1)
        sginfo=(a.hopping())
        hsp_pat= r'SG\s\d+'
        nfilestr=''
        for sgstr in sginfo:
            temp = sgstr
            ishsp=not((re.findall(hsp_pat, sgstr, flags=re.DOTALL))==[])
            print(ishsp)
            if ishsp:
                pat=r'\\mult.+?\{1\}\{.\}\{.+?\}\s&.+?&\s+&\s*\\tabularnewline\n(\s*&.+?&\s+&\s*\\tabularnewline){0,10}'
                temp = (re.sub(r'\\mult.+?\{1\}\{.\}\{.+?\}\s&.+?&\s+&\s*\\tabularnewline\n','',sgstr))
                temp = (re.sub(r'\s*&.+?&\s+&\s*\\tabularnewline','',temp))
#                temp = (re.sub(r'\s*&\s+?&\s+&\s*\\tabularnewline','',sgstr))
#                tmp2=(re.find(r'\\mult.+?\{1\}\{.\}\{.+?\}\s&.+?&.+?\\tabularnewline', temp, flags=re.DOTALL))
          #      if tmp2==[]:
          #       temp = ''
          #      print(tmp2)
#            else:
#                tmp3=(re.findall(r'\\mult.+?\{1\}\{.\}\{.+?\}\s&.+?&.+?\\tabularnewline', sgstr, flags=re.DOTALL))
#                print(tmp3)
#                if tmp2==[] and tmp3==[]:
#                    temp=''


            nfilestr+=temp



        with open('./merge'+'DSG'+str(i*10+1)+'.tex','w') as f:
                f.write(nfilestr)

        



